QCSE: A Pretrained Quantum Context-Sensitive Word Embedding for Natural Language Processing

Quantum Natural Language Processing (QNLP) offers a novel approach to encoding and understanding the complexity of natural languages through the power of quantum computation. This paper presents a pretrained quantum context-sensitive embedding model, called QCSE, that captures context-sensitive word embeddings, leveraging the unique properties of quantum systems to learn contextual relationships in languages. The model introduces quantum-native context learning, enabling the utilization of quantum computers for linguistic tasks. Central to the proposed approach are innovative context matrix computation methods, designed to create unique, representations of words based on their surrounding linguistic context. Five distinct methods are proposed and tested for computing the context matrices, incorporating techniques such as exponential decay, sinusoidal modulation, phase shifts, and hash-based transformations. These methods ensure that the quantum embeddings retain context sensitivity, thereby making them suitable for downstream language tasks where the expressibility and properties of quantum systems are valuable resources. To evaluate the effectiveness of the model and the associated context matrix methods, evaluations are conducted on both a Fulani corpus, a low-resource African language, dataset of small size and an English corpus of slightly larger size. The results demonstrate that QCSE not only captures context sensitivity but also leverages the expressibility of quantum systems for representing rich, context-aware language information. The use of Fulani further highlights the potential of QNLP to mitigate the problem of lack of data for this category of languages. This work underscores the power of quantum computation in natural language processing (NLP) and opens new avenues for applying QNLP to real-world linguistic challenges across various tasks and domains.

==> QNLP-Survey.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "mediterranean-oasis",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit import Parameter\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "angle1 = Parameter(\"ϴ\")\n",
    "angle2 = Parameter(\"φ\")\n",
    "q = QuantumRegister(3)\n",
    "c = ClassicalRegister(1)\n",
    "qc = QuantumCircuit(q, c)\n",
    "qc.rx(angle1, 0)\n",
    "qc.rx(angle2, 1)\n",
    "qc.cx(0,2)\n",
    "qc.cx(1,2)\n",
    "qc.measure(2, c)\n",
    "sc = qc.draw(output='mpl', style={'backgroundcolor': '#EEEEEE'})\n",
    "sc.savefig('addercircuit.png')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "crazy-maximum",
   "metadata": {},
   "source": [
    "#### "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "developmental-liberty",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumRegister, ClassicalRegister, QuantumCircuit\n",
    "from qiskit.circuit import Parameter\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "angle1 = Parameter(\"ϴ\")\n",
    "angle2 = Parameter(\"φ\")\n",
    "q0 = QuantumRegister(1,'q0')\n",
    "q1 = QuantumRegister(1,'q1')\n",
    "q2 = QuantumRegister(1,'q2')\n",
    "c = ClassicalRegister(1, 'c')\n",
    "qc = QuantumCircuit(q0, q1, q2, c)\n",
    "qc.rx(angle1, 0)\n",
    "qc.rx(angle2, 1)\n",
    "qc.cx(0,2)\n",
    "qc.cx(1,2)\n",
    "qc.measure(2, c)\n",
    "sc = qc.draw(output='mpl', style={'backgroundcolor': '#EEEEEE'})\n",
    "sc.savefig('addercircuit.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "floral-coast",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

